Status of the SPP RFQ project

The SPP project at TAEK will use a 352.2 MHz 4-vane Radio Frequency Quadrupole (RFQ) to accelerate H+ ions from 20 keV to 1.5 MeV. With the design already complete, the project is at the test production phase. To this effect, a so called "cold model" of 50 cm length has been produced to validate the design approach, to perform the low power RF tests and to evaluate possible production errors. This study will report on the current status of the low energy beam transport line (LEBT) and RFQ cavity of the SPP project. It will also discuss the design and manufacturing of the RF power supply and its transmission line. In addition, the test results from some of the LEBT components will be shown and the final RFQ design will be shared.

==> latexRun.sh <==
#!/bin/bash
for i
do
pdflatex $i.tex 
pdflatex $i.tex

open $1.pdf

rm *.aux *.dvi *.log *.ps
done

